The Landscape of R Packages for Automated Exploratory Data Analysis

The increasing availability of large but noisy data sets with a large number of heterogeneous variables leads to the increasing interest in the automation of common tasks for data analysis. The most time-consuming part of this process is the Exploratory Data Analysis, crucial for better domain understanding, data cleaning, data validation, and feature engineering. There is a growing number of libraries that attempt to automate some of the typical Exploratory Data Analysis tasks to make the search for new insights easier and faster. In this paper, we present a systematic review of existing tools for Automated Exploratory Data Analysis (autoEDA). We explore the features of twelve popular R packages to identify the parts of analysis that can be effectively automated with the current tools and to point out new directions for further autoEDA development.

==> staniak-biecek.R <==
# Load all required packages
library(archivist)
library(xtable)
library(visdat)
library(arsenal)
library(DataExplorer)
library(dataMaid)
library(autoEDA)
library(SmartEDA)
library(xray)
library(funModeling)
library(dlookr)
library(summarytools)
library(exploreR)
library(RtutoR)
library(readr)
# Set up archivist repo
# archivist::createLocalRepo(".")
comparison_table <- read_delim("C:/Users/mstaniak/Projekty/MI2DataLab/autoEDA-resources/comparison_table.csv",
                               ";", escape_double = FALSE, trim_ws = TRUE)
# archivist::asave(comparison_table, ".")
# "7113324b5b6953a393b3ce8c94672869"
# Export table of package features.
xtable::xtable(dplyr::mutate_if(comparison_table,
                                is.numeric,
                                function(x) ifelse(x, "x", "")))
# Load data from visdat package
data('typical_data', package = 'visdat')
head(typical_data)
example_data <- typical_data[1:1000, ]
# archivist::asave(example_data, repoDir = ".")
# "278c7e64ab715cf36d0233056e18e1b9",
# visdat example
visdat_guess <- vis_guess(example_data)
# archivist::asave(visdat_guess, repoDir = ".")
# "3cfdbe646b346faecbc5ca81a94cfab0"
# "e7a978e82860d048dae65949b3df8ee8"
# xray example
xray_distributions <- xray::distributions(example_data)
# archivist::asave(xray_distributions, repoDir = ".")
# "a3a378b298cf10866d2fe7a90de07caf"
# arsenal example
arsenal_table  <- arsenal::tableby(Died ~ Smokes + Race, data = example_data)
# archivist::asave(arsenal_table, repoDir = ".")
# "d951275744c612f3fc5843a034f82e90"
# write2(arsenal_table, file = "./autoEDA-paper/plots/arsenaltable", output_format = "pdf",
#        render. = TRUE)
# funModeling example
funmodeling_cross <- funModeling::cross_plot(example_data[, -c(1, 8)], target = "Died",
                                             plot_type = "both",
                                             path_out = "./plots/funmodeling/")
# The plots are side effect of the function. All plots are saved separately to jpeg files.
# dlookr example
dlookr::transformation_report(example_data[, -1],
                   output_format = "html",
                   output_file = "dlookr_transf.html",
                   output_dir = "./plots/")
# DataExplorer example
DataExplorer::create_report(example_data, y = "Died", output_dir = "./plots/DataExplorer",
                            output_file = "dataexplorer_report.html")
cor_DE <- DataExplorer::plot_correlation(example_data, maxcat = 6)
# archivist::asave(cor_DE, repoDir = ".")
# "05268dfebb7d83820c98ac3da1e25096"
# "f64fa0bd057a6c0d536fdfe71301b31c"
# autoEDA example
autoEDA::autoEDA(example_data, y = "Died", outputPath = "./plots/", filename = "autoEDA_report")
# dataMaid example
dataMaid::makeDataReport(example_data, output = "pdf",
                         file = "./plots/dataMaid/dataMaid_report.pdf")
# SmartEDA example
colnames(example_data) <- stringr::str_replace_all(colnames(example_data), "\\(", "_")
colnames(example_data) <- stringr::str_replace_all(colnames(example_data), "\\)", "_")
# archivist::asave(example_data, repoDir = ".")
# "baaea26dc137370dbcaf42c122b4d2eb"
SmartEDA::ExpReport(example_data, Target = "Died", op_file = "smarteda_report2.html",
                    op_dir = "./plots/SmartEDA/")
# summarytoools example
summarytools_uni <- summarytools::descr(example_data)
# archivist::asave(summarytools_uni, repoDir = ".")
# "9e12d5686918a5ad1c34c6857b0143df"
# exploreR example
exploreR::massregplot(dplyr::rename(example_data, Height = `Height(cm)`), "IQ",
                      ignore = c("ID", "Income", "Died"), include.factors = T,
                      save = "plots/exploreR.pdf")
# RtutoR example
# RtutoR::gen_exploratory_report_app(dplyr::select(example_data, -`Height(cm)`))
# RtutoR::launch_plotter(list(example = example_data))

